Large-scale dataset of automatically classified rhetorical sections in scientific papers

Scientific papers follow rhetorical structures that organize content into sections such as Introduction, Methods, Results, and Discussion. Automatically identifying these sections at scale enables granular analysis of scientific writing patterns. We present a dataset of section-level annotations for millions of scientific papers from the Semantic Scholar Open Research Corpus (S2ORC). Using a rule-based classification algorithm, we identified and labeled major sections across 15.6 million papers after quality filtering. The dataset covers primarily STEM disciplines, with strong representation in medicine and biology. We provide comprehensive human and LLM-based validation showing that classifier agreement with human annotators is on par with human inter-annotator agreement. This dataset enables large-scale computational studies of scientific discourse and writing patterns.

==> anc/SI.tex <==
\documentclass[11pt]{article}
\usepackage[utf8]{inputenc}
\usepackage[english]{babel}
\usepackage{geometry}
\usepackage{setspace}
\usepackage[hidelinks]{hyperref}
\usepackage{enumitem}
\usepackage{fancyhdr}
\geometry{margin=1in}
\setstretch{1.05}
\pagestyle{fancy}
\fancyhf{}

\usepackage{booktabs}
\usepackage{tcolorbox}
\tcbuselibrary{listings} % <--- Add this line right below it!
\usepackage{listings}

% Create a custom style for prompt block
\newtcblisting{promptbox}{
  arc=2mm,                  % Rounded corners
  boxrule=0.5pt,            % Border thickness
  colback=gray!5,           % Background color
  colframe=gray!60,         % Border color
  listing only,
  listing options={
    basicstyle=\small\ttfamily,
    breaklines=true,        % Wrap long lines automatically
    columns=fullflexible
  }
}
\lhead{\textit{Large-scale dataset of automatically classified rhetorical sections in scientific papers}}
\renewcommand{\headrulewidth}{0pt}

\begin{document}
\vspace*{1.2em}
\begin{center}
\textbf{\LARGE Supplementary Information}
\end{center}
\vspace{1.6em}


\section{LLM Annotation Protocol and Prompt}

\subsection{Model and API Configuration}

\begin{itemize}
    \item Model: GPT-5-mini
    \item Endpoint: \texttt{/v1/responses}
    \item Reasoning effort: low
    \item Verbosity: medium
    \item Structured Outputs: enabled
    \item Strict JSON schema: enabled
\end{itemize}

\subsection{Prompt}

\label{app:llm_prompt}

\begin{promptbox}
# TASK
Analyze the CURRENT_CONTENT below. Use the content snippet and the context from the previous and following headers to assign the most accurate section label. The snippet contains the first 300 words of the text.

# SECTION DEFINITIONS
- `introduction`: Introduces the topic, problem, research questions, motivation, and/or paper structure.
- `lit_review`: Discusses previous work and the state-of-the-art. It is also the main body of papers that only review existing literature without presenting new findings.
- `methods`: How the research was done (e.g., experiments, data, algorithms).
- `results`: Presents findings and data without interpretation.
- `discussion`: Interprets the results, discusses implications, and limitations.
- `conclusion`: Summarizes the paper and often discusses future work.
- `development`: The core argumentative or theoretical advancement of a paper that isn't presenting empirical methods or results. Common in fields like philosophy, theoretical math, or law.
- `case_report`: In Medicine papers, a narrative of a patient case or group of related cases. Often includes patient profiles, unique events, or specific interventions/treatments and their outcomes.
- `something_else`: Other administrative sections that do not fit in any of the other labels.
- `ambiguous`: Use this label only as a last resort if it's impossible to determine the section's purpose from the given text and context.

# IMPORTANT NOTES
- A single logical section (like 'Methods') might be broken into several smaller headers (e.g., '3.1 Study Design', then '3.2 Participants'). Your job is to label *each* of these individual headers with the parent label, which would be `methods` in this case. 
- Not all papers have all sections! Most will only have a subset. A computer science paper might not have a separate `lit_review`, and a philosophy paper won't have experimental `results`. Your task is to label what's there, not what "should" be there.
- Always choose a category from the SECTION DEFINITIONS, never invent a new label.

# RESPONSE
Provide your response in a JSON format with these keys:
1. "label": Your chosen section label (string).
2. "confidence": Your confidence in this classification (string: "high", "medium", or "low").
\end{promptbox}


\begin{promptbox}
# EXAMPLE
## CONTEXT
  - PREVIOUS_HEADERS:
   "- 1. Introduction
    - 2. Related Work
    - 2.1. Neural Network Pruning
    - 2.2. Quantization Aware Training
    - 3. Our Proposed Method"

==> CURRENT ROW IS HERE
## CURRENT_CONTENT
    "3.1. Dataset
We use the publicly available ImageNet (ILSVRC 2012) dataset, which consists of over 1.2 million training images from 1,000 classes. The images vary in resolution and are resized to 224x224 pixels during preprocessing."

  - FOLLOWING_HEADERS:
"    - 3.2. Model Architecture
    - 3.3. Training Procedure
    - 4. Experiments and Results
    - 4.1. Main Findings
    - 4.2. Ablation Studies"

**Response:**
{
  "label": "methods",
  "confidence": "high"
}

# YOUR TURN
## CONTEXT
  - PREVIOUS_HEADERS:
{{previous_headers_list}}

==> CURRENT ROW IS HERE
- CURRENT_CONTENT_SNIPPET:
{{section_content_snippet}}

  - FOLLOWING_HEADERS:
{{following_headers_list}}

*Response:*

\end{promptbox}

\subsection{Output Schema}

The model was constrained to return valid JSON matching the following schema:

\begin{verbatim}
{
  "label": "<section_label>",
  "confidence": "high" | "medium" | "low"
}
\end{verbatim}



\section{Impact of the \textit{development} Label on Corpus Composition}
\label{app:dev}

Papers containing at least one \textit{development} section account for 2,654,782 documents (23.61\% of the corpus). Removing these papers leaves 8,590,401 papers (76.39\% of the original dataset) and produces a corpus that more closely follows conventional IMRaD-style organization.

\begin{table}[h]
\centering
\caption{Coverage of rhetorical section labels before and after excluding papers containing a \textit{development} section. The percentages indicate the proportion of paper that have each label.}
\label{tab:development}
\begin{tabular}{lccc}
\hline
\textbf{Label} & \textbf{Full Dataset} & \textbf{Retained Dataset} & \textbf{$\Delta$}  \\ \hline
introduction & 85.10\% & 80.62\% & -4.48pp \\
development  & 23.61\% & 0.00\%  & -23.61pp \\
lit review  & 7.51\%  & 6.13\%  & -1.38pp \\
methods      & 69.02\% & 81.40\% & +12.38pp \\
results      & 62.12\% & 69.99\% & +7.87pp \\
discussion   & 63.85\% & 75.25\% & +11.40pp \\
conclusion   & 63.62\% & 62.14\% & -1.48pp \\ \hline
\end{tabular}
\end{table}


Table~\ref{tab:development} compares label coverage before and after removing papers containing a \textit{development} section. As expected, coverage of the \textit{development} label falls to zero. The retained corpus shows substantially higher prevalence of \textit{methods}, \textit{results}, and \textit{discussion} sections, indicating a greater concentration of papers that follow more conventional empirical article structures. This pattern is consistent with the interpretation that papers containing \textit{development} sections are disproportionately drawn from papers whose organizational conventions differ from standard IMRaD formats. These results further support our interpretation of \textit{development} as a useful structural construct for segmentation and introduction-boundary detection, while also highlighting its limited suitability as a standalone rhetorical category.

We retain the \textit{development} label in the released dataset because it captures a substantial class of papers whose rhetorical organization differs from standard IMRaD structures. However, Table~\ref{tab:development} also serves as a practical guide for downstream users who may wish to exclude such papers. Removing all documents containing a \textit{development} section yields a corpus with substantially greater coverage of \textit{methods}, \textit{results}, and \textit{discussion} labels, but at the cost of excluding 23.61\% of papers, many of which originate from disciplines where argumentative or theoretical exposition is organized differently from empirical research articles.


\section{Impact of the filter on fields}
\label{app:filter_fields}

Table~\ref{tab:filter_fields} presents an analysis of paper retention across disciplines after applying the filtering process. It shows the original number of papers (Aggregated), the number remaining after filtering (Filtered), and the percentage of papers kept (Retained) for each category. By ordering the data from highest to lowest retention rate, the table illustrates how the filtering criteria favors fields that generally use the more traditional IMRaD format, which was our focus here. For instance, over 95\% of Computer Science and Engineering papers are kept, while less than 60\% of the papers in fields like History and Philosophy are retained. This suggests the filter is helping to filter out papers for which our filter could not assign proper section labels.


\begin{table}[htbp!]
\centering
\caption{Paper retention by field (sorted by retention)}
\label{tab:filter_fields}
\begin{tabular}{lrrr}
\toprule
Category & Aggregated ($n$) & Filtered ($n$) & Retained (\%) \\
\midrule
Computer Science & 1,645,856 & 1,578,528 & 95.91\% \\
Engineering & 1,782,269 & 1,681,830 & 94.36\% \\
Agricultural and Food Sciences & 482,957 & 447,255 & 92.61\% \\
Environmental Science & 2,274,222 & 2,093,916 & 92.07\% \\
Medicine & 5,664,445 & 5,167,730 & 91.23\% \\
Psychology & 491,356 & 447,148 & 91.00\% \\
Biology & 2,004,216 & 1,808,936 & 90.26\% \\
Materials Science & 862,296 & 776,587 & 90.06\% \\
Economics & 337,674 & 301,935 & 89.42\% \\
Geography & 95,205 & 84,829 & 89.10\% \\
Business & 277,959 & 246,964 & 88.85\% \\
Geology & 94,691 & 84,135 & 88.85\% \\
Linguistics & 115,892 & 102,183 & 88.17\% \\
Chemistry & 800,313 & 700,786 & 87.56\% \\
Physics & 1,795,253 & 1,546,321 & 86.13\% \\
Mathematics & 819,470 & 700,703 & 85.51\% \\
Sociology & 378,618 & 321,885 & 85.02\% \\
Education & 390,385 & 331,765 & 84.98\% \\
Law & 75,318 & 55,030 & 73.06\% \\
Political Science & 159,968 & 116,086 & 72.57\% \\
Art & 38,250 & 25,478 & 66.61\% \\
Philosophy & 62,333 & 35,833 & 57.49\% \\
History & 93,225 & 52,091 & 55.88\% \\
\bottomrule
\end{tabular}
\end{table}

\end{document}
